Firedec: a two-channel finite-resolution image deconvolution algorithm

We present a two-channel deconvolution method that decomposes images into a parametric point-source channel and a pixelized extended-source channel. Based on the central idea of the deconvolution algorithm proposed by Magain, Courbin & Sohy (1998), the method aims at improving the resolution of the data rather than at completely removing the point spread function (PSF). Improvements over the original method include a better regularization of the pixel channel of the image, based on wavelet filtering and multiscale analysis, and a better controlled separation of the point source vs. the extended source. In addition, the method is able to simultaneously deconvolve many individual frames of the same object taken with different instruments under different PSF conditions. For this purpose, we introduce a general geometric transformation between individual images. This transformation allows the combination of the images without having to interpolate them. We illustrate the capability of our algorithm using real and simulated images with complex diffraction-limited PSF.

==> figs/fig_shape_reg.py <==

import numpy as np
import pylab as p
#from scipy.optimize import *#leastsq, fmin
import scipy.optimize as opt
import pymcs.src.lib.utils as fn
import pymcs.src.lib.waveletdenoise as wd
import pysex
from matplotlib.patches import Ellipse

size = 64
shape = size, size
fwhm = size / 4.
theta = 0.5
ell = np.linspace(1.5, 3.5, 15)
sky = 500.
i0 = np.linspace(130, 1000, 4)
c1 = c2 = size/2.

rr = fn.gaussian(shape, 2., c1-0.5, c2-0.5, 1)
rr /= rr.sum()

def get_img(e, a):
    img = fn.gaus_ell(shape, 0., theta, fwhm, e, c1+np.random.randn(), c2+np.random.randn(), a)
    noise = np.random.normal(0., 1., shape) * np.sqrt(np.abs(img+sky))
    return img, img + noise

def get_ell_par(img):
#    cat = pysex.run(img, params=['X_IMAGE', 'Y_IMAGE', 'E1MODEL_IMAGE', 'E2MODEL_IMAGE'], conf_args={'PHOT_APERTURES':5})
    cat = pysex.run(img, params=['X_IMAGE', 'Y_IMAGE', 'THETA_IMAGE', 'A_IMAGE', 'B_IMAGE'], conf_args={'PHOT_APERTURES':5,'VERBOSE_TYPE':'QUIET'})
    return cat['THETA_IMAGE'][0], cat['A_IMAGE'][0] , cat['B_IMAGE'][0]#, 1.- cat['B_IMAGE'][0] / cat['A_IMAGE'][0]


ellip_bs = []
for i in range(50):
    ellip_n = []
    for a in i0:
        ellip = []
        for e in ell:
            true_im, im = get_img(e, a)
            im_g = fn.conv(rr, im)
            #im_d = wd.cyclespin(im, 1, sky, wlt=wd.multihaar, iwlt=wd.imultihaar)
            #im_d = wd.cyclespin(im, 1, sky)
            im_d = wd.cyclespin(im, 1, np.sqrt(sky)*2.)
            
            theta_t, A_t, B_t = get_ell_par(true_im)
            theta_n, A_n, B_n =  get_ell_par(im)
            theta_g, A_g, B_g =  get_ell_par(im_g)
            theta_d, A_d, B_d =  get_ell_par(im_d)
            
            ellip += [(A_t/B_t, A_n/B_n, A_g/B_g, A_d/B_d)]
        ellip_n += [ellip]
    ellip_bs += [ellip_n]

ellip = np.array(ellip_bs)
print ellip.shape
err = ellip.std(0)/np.sqrt(len(ellip))
ellip = ellip.mean(0)
print ellip.shape




labels = [r'true ellipticity', r'data (poisson noise)', r'gaussian filter', r'LET + cyclespin']
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'text.fontsize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 8,
          'ytick.labelsize': 8,}
p.rcParams.update(params)
#p.rcParams.update({'font.size': 10})
f = p.gcf()
f.set_size_inches(9,8, forward=True)

ax = p.axes(frameon=False) 
ax.spines['top'].set_color('none')
ax.spines['bottom'].set_color('none')
ax.spines['left'].set_color('none')
ax.spines['right'].set_color('none')
ax.tick_params(labelcolor='w', top='off', bottom='off', left='off', right='off', labelsize=0)
ax.set_xlabel(r'true ellipticity', labelpad=10)
ax.set_ylabel(r'measured ellipticity', labelpad=10)
j=0
sp1 = f.add_subplot(2,2,1)
for j in range(0,4):
    if j:
        sp2 = f.add_subplot(2,2,j+1, sharex=sp1, sharey = sp1)
    else:
        sp2 = sp1
    sp2.set_title(r'SNR: %i'%(i0[j]/np.sqrt(i0[j]+sky)), fontsize='small') 
    for i in range(4):
        p.errorbar(ellip[j,:,0], ellip[j,:,i], yerr=err[j,:,i], label=labels[i])
    sp2.label_outer()
    if not j:
        p.legend(loc=2, prop={'size':'small'}, frameon = False)

p.tight_layout()
p.savefig("fig_shape_reg.pdf",bbox_inches='tight',dpi=200)
p.show()



==> figs/fig_src_sep.py <==

import numpy as np
import pylab as p
#from scipy.optimize import *#leastsq, fmin
import scipy.optimize as opt
import scipy.ndimage.filters as sf


X = np.arange(600)/10.
c1 = 43
c2 = 20
w = 5.
i1 = 2000
i2 = 2000


def tvn(img, order=1):
#    if order > 1:
#        img = sf.laplace(img)**2.
#    return np.abs(np.diff(img, n=1)**1.).sum()
    return np.abs(np.diff(img, n=order)**1.).sum()

def gaus(w, i, center):
    k = 2. * np.sqrt(2.*np.log(2.))
    sig_2 =  (w  / k)**2.
    g = np.exp((-(X-center+0.5)**2.)/(2.*sig_2))
    return i*g
    
def back(i, center):
#    return i - X**2. 
    return i - (X - center)**2.


data = gaus(w, i2, c2) + back(i1, c1)
sig = np.sqrt(np.abs(data)) 
#data += np.random.normal(0., 1., data.shape)*10. #* np.sqrt(np.abs(data))  

def err_khi2(par):
    err = ((data - gaus(w, *par)))
    err[err<0] *= 1e10
    return (err**2.).sum()

def err_tv(par):
#    return tvn(data - gaus(w, *par), 1)
    return tvn(((data - gaus(w, *par)))**1., 1)

def err_tv_lap(par):
#    return tvn(data - gaus(w, *par), 3)
    return tvn(((data - gaus(w, *par)))**1., 3)

ini = i2/0.8, c2-1.5
#ini = i2, c2

par_khi2 = opt.fmin(err_khi2, ini)
par_tv = opt.fmin(err_tv, ini)
par_tv_lap = opt.fmin(err_tv_lap, ini)

#par_khi2 = opt.fmin_l_bfgs_b(err_khi2, ini, approx_grad=True)[0]
#par_tv = opt.fmin_l_bfgs_b(err_tv, ini, approx_grad=True)[0]
#par_tv_lap = opt.fmin_l_bfgs_b(err_tv_lap, ini, approx_grad=True)[0]

#par_khi2 = opt.brute(err_khi2, [(i2*0.5, i2*2.), (c2-1., c2+1)])
#par_tv = opt.brute(err_tv, [(i2*0.5, i2*2.), (c2-1., c2+1)])
#par_tv_lap = opt.brute(err_tv_lap, [(i2*0.5, i2*2.), (c2-1., c2+1)])


print i2, c2
print par_khi2, par_tv, par_tv_lap

f = p.gcf()
f.set_size_inches(6,8, forward=True)

ax = f.add_subplot(311)
t=p.title('original', fontsize='small', position=(0.5,0.85))
#t.set_position((0.5, 0.85))
ax.plot(X, data, label='data', color='b')
p.legend(prop={'size':'small'}, frameon = False)
p.yticks(fontsize='small')

bx = f.add_subplot(312, sharex=ax, sharey = ax)
p.title('source substracted', fontsize='small', position=(0.5,0.85))
bx.plot(X, data - gaus(w, *par_khi2), label='khi2', color='c')
bx.plot(X, data - gaus(w, *par_tv), label='tv', color='m')
bx.plot(X, data - gaus(w, *par_tv_lap), label='tv_lapl', color='y')
p.yticks(fontsize='small')
p.legend(prop={'size':'small'}, frameon = False)

cx = f.add_subplot(313, sharex=ax)
p.title('residues', fontsize='small', position=(0.5,0.85))
cx.plot(X, data - gaus(w, *par_khi2) - back(i1, c1), label='khi2', color='c')
cx.plot(X, data - gaus(w, *par_tv) - back(i1, c1), label='tv', color='m')
cx.plot(X, data - gaus(w, *par_tv_lap) - back(i1, c1), label='tv_lapl', color='y')
p.ylim(-1500, 1000)


p.setp(ax.get_xticklabels(), visible=False)
p.setp(bx.get_xticklabels(), visible=False)
#p.setp(f.get_texts(), fontsize='small')
#p.setp(f.get_title(), fontsize='small')
p.xlabel('position', fontsize='small')
bx.set_ylabel('intensity', fontsize='small')
p.yticks(fontsize='small')
p.xticks(fontsize='small')
#p.ylim(-1000, 3500)
p.tight_layout()
p.legend(prop={'size':'small'}, frameon = False)
p.savefig("fig_src_dif.pdf",bbox_inches='tight',dpi=200)
p.show()


